Balanced Alignment for Face Recognition: A Joint Learning Approach

Face alignment is crucial for face recognition and has been widely adopted. However, current practice is too simple and under-explored. There lacks an understanding of how important face alignment is and how it should be performed, for recognition. This work studies these problems and makes two contributions. First, it provides an in-depth and quantitative study of how alignment strength affects recognition accuracy. Our results show that excessive alignment is harmful and an optimal balanced point of alignment is in need. To strike the balance, our second contribution is a novel joint learning approach where alignment learning is controllable with respect to its strength and driven by recognition. Our proposed method is validated by comprehensive experiments on several benchmarks, especially the challenging ones with large pose.

==> figures/model/uv_stage/plot.py <==
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt 
import numpy as np 

accuracy = [86.15, 83.16, 87.14, 87.11, 85.96, 85.63, 85.06]
methods = ["Baseline", "input", "stage0", "stage1", "stage2", "stage3", "stage4"]

plt.figure(figsize=(6,4))

plt.plot(range(len(accuracy)-1), accuracy[1:], '-o')
plt.xticks(range(len(methods)-1), methods[1:], rotation=0)

plt.plot((0, len(methods)-2), (accuracy[0], accuracy[0]), '--')
plt.ylabel("MegaFace Rank-1%")
plt.xlabel("Align Stage")
plt.text(3.5, accuracy[0]+0.1, "Baseline:"+str(accuracy[0]))

plt.xlim([-0.7, len(accuracy)-1.3])
plt.ylim([79.1,87.5])

plt.grid(linestyle='--', axis='x')


plt.savefig("plot.pdf", bbox_inches="tight")
